Argo-Bench: Evaluating Data Agents on Enterprise-Scale Workflows

Real-world enterprise data science and analytics workflows require reasoning across dozens of tables, performing statistical analyses, and acting on the results. Established text-to-SQL benchmarks evaluate query generation alone, and audits have found their answer keys frequently wrong. Because real enterprise warehouses are too sensitive to release, these benchmarks are built on public datasets where a business event fits in a single table. We introduce Argo-Bench, an evaluation framework comprising 210 data science and analytics tasks. Drawing on public data, peer-reviewed industry literature, and regulatory filings, we simulate a food delivery platform in New York City at true scale, with 81 million orders in 2024, grounded economics, fraud patterns, and marketplace incentives. We export this world to an ERP warehouse of 235 tables and 7.5 billion rows, modeled on the Oracle E-Business Suite schema. The simulator's ground-truth state is withheld from the warehouse the agent sees, so tasks require reconstructing facts by navigating the warehouse before acting on them. Argo-Bench goes beyond text-to-SQL: the agent files actions such as banning fraudulent accounts, allocating courier incentive budgets, or issuing back pay, and the grader scores each by its consequences in the simulator. Every task has an executable reference solution that demonstrates solvability using only the warehouse. The strongest of 14 frontier and open-weight models scores 95 or higher on only 34.8% of tasks and averages 59.5 points. We hope Argo-Bench drives progress toward agents that understand, navigate, and act within real data environments.

==> sec/examples/col10_step3.py <==
import numpy as np
import pandas as pd
from mission_control import MissionControl, Reason

claims = pd.read_parquet("results/sql_0002.parquet")
c = claims.dropna(subset=["vendor_id"]).copy()        # no delivery record: the theft review's
c["vendor_id"] = c["vendor_id"].astype(int)

# The delivery record puts the courier at the door: the leg ended within 300 m of where the
# customer's other deliveries end (or the site has nothing to compare it with).
at_door = (c["terminus_m"] <= 300) | c["terminus_m"].isna()
# A regular: the courier had delivered to this customer before, and the pair has at least
# three orders together. One prior delivery is a coincidence, not a regular.
regular = (c["prior_by_courier"] >= 1) & (c["total_by_courier"] >= 2)

reg = c[at_door & regular]
per_courier = reg.groupby("vendor_id").agg(
    regulars=("cust_account_id", "nunique"), claims=("REFUND_ID", "size"),
    refunded_usd=("PLATFORM_FUNDED_AMOUNT", "sum"))
# One regular claiming is a building with a package thief. Two or more is a partnership.
partnerships = per_courier[per_courier["regulars"] >= 2]
partners = (reg[reg["vendor_id"].isin(partnerships.index)]
            .groupby("cust_account_id")
            .agg(couriers=("vendor_id", lambda s: sorted(set(int(v) for v in s))),
                 claims=("REFUND_ID", "size"), refunded_usd=("PLATFORM_FUNDED_AMOUNT", "sum")))

mission_control = MissionControl()
mission_control.ban_couriers(
    [{"id": int(v), "evidence": {"regulars_claiming": int(r.regulars),
                                 "at_door_claims_from_regulars": int(r.claims),
                                 "platform_funded_refunds_usd": round(float(r.refunded_usd), 2)}}
     for v, r in partnerships.iterrows()],
    reason=Reason.REFUND_COLLUSION)
mission_control.ban_customers(
    [{"id": int(a), "evidence": {"partner_courier_ids": r.couriers, "at_door_claims": int(r.claims),
                                 "refunded_usd": round(float(r.refunded_usd), 2)}}
     for a, r in partners.iterrows()],
    reason=Reason.REFUND_COLLUSION)
mission_control.summary()


==> sec/examples/ds22_step5.py <==
import pandas as pd
from mission_control import MissionControl

orders = pd.read_parquet("results/sql_0002.parquet")
lines = pd.concat([pd.read_parquet("results/sql_0003.parquet"),
                   pd.read_parquet("results/sql_0004.parquet")])
lines["margin_usd"] = lines["margin_usd"].astype(float)

pnl = lines.pivot_table(index="month", columns="line_type", values="margin_usd",
                        aggfunc="sum", fill_value=0.0)

df = orders.merge(pnl.sum(axis=1).rename("margin_usd").reset_index(), on="month")
df["contribution_margin_per_order_usd"] = (df["margin_usd"] / df["orders"]).round(4)
df = (df[["month", "orders", "contribution_margin_per_order_usd"]]
      .sort_values("month").reset_index(drop=True))

mission_control = MissionControl()
mission_control.publish_data_sources([
    {"name": "contribution_margin_monthly_per_order_2024", "frame": df},
])
mission_control.summary()


==> sec/examples/fc12_step2.py <==
import numpy as np
import pandas as pd
from mission_control import MissionControl
RATE = 19.56             # $ per connected hour from 1 April
PLAN_HOURS = 2_310_000   # the dispatcher's plan: connected hours, periods ending in May
MAY_WEEKS = 4            # periods ending 5, 12, 19 and 26 May
w = pd.read_parquet("results/sql_0001.parquet")
closed, open_week = w[w.adjustments.notna()].copy(), w.iloc[-1]

# 1. How a week's ADJUSTMENTS are made. The engine tops the week up by the larger of the
#    individual floor and the aggregate gap (19.56 x connected hours - countable pay); the
#    invoices then carry that top-up plus a small deduction per connected hour.
closed["gap"] = RATE * closed.engine_hours - closed.countable_pay
closed["topup"] = closed.topup_individual + closed.topup_aggregate
tested = closed[closed.topup_aggregate > 0]        # the aggregate test runs from 15 April
assert np.allclose(tested.topup, np.maximum(tested.topup_individual, tested.gap), rtol=1e-4)
april = closed[closed.status == "ENFORCED"]        # the rule and pay rate reset on 1 April
engine_share = (april.engine_hours / april.shift_hours).mean()
deduction = ((april.adjustments - april.topup) / april.engine_hours).mean()   # $ per hour
individual = april.topup_individual.mean()                                    # $ per week

# 2. May's pay. Pay is earned per delivery and follows demand, not the plan. The week of
#    22 April was a demand dip, and the open week's Monday and Tuesday are back at the norm,
#    so May runs at the level of April's normal weeks.
normal = april.orders >= 0.95 * april.orders.median()
mon_tue_norm = april[normal].orders_mon_tue.median()
assert open_week.orders_mon_tue >= 0.95 * mon_tue_norm, "demand has not recovered"
pay_week = april[normal].countable_pay.mean()
#    How well is a four-week level known? Backtest: four weeks of orders forecast by the
#    trailing four, over 2024 so far; plus April's week-to-week drift in pay per order.
orders = closed.orders.to_numpy()
errors = [orders[i:i + 4].sum() / (4 * orders[i - 4:i].mean()) - 1
          for i in range(4, len(orders) - 3)]
pay_per_order = april.countable_pay / april.orders
spread = np.hypot(np.std(errors, ddof=1), pay_per_order.std() / pay_per_order.mean())
# 3. May. The plan sets the hours, and with them what is owed.
hours = engine_share * PLAN_HOURS
owed = RATE * hours
pay = np.random.default_rng(0).normal(MAY_WEEKS * pay_week, MAY_WEEKS * pay_week * spread,
                                      200_000)
adjustments = np.maximum(MAY_WEEKS * individual, owed - pay) + deduction * hours
lower, point, upper = np.percentile(adjustments, [10, 50, 90])

mc = MissionControl()
mc.file_forecasts(
    [{"name": "minimum_pay_true_ups_usd", "point": round(point, 2),
      "lower": round(lower, 2), "upper": round(upper, 2)}],
    horizon="2024-05", level=0.8, unit="usd")
mc.summary()

